Shower development of particles with momenta from 1 to 10 GeV in the CALICE Scintillator-Tungsten HCAL

Lepton colliders are considered as options to complement and to extend the physics programme at the Large Hadron Collider. The Compact Linear Collider (CLIC) is an $e^+e^-$ collider under development aiming at centre-of-mass energies of up to 3 TeV. For experiments at CLIC, a hadron sampling calorimeter with tungsten absorber is proposed. Such a calorimeter provides sufficient depth to contain high-energy showers, while allowing a compact size for the surrounding solenoid. A fine-grained calorimeter prototype with tungsten absorber plates and scintillator tiles read out by silicon photomultipliers was built and exposed to particle beams at CERN. Results obtained with electrons, pions and protons of momenta up to 10 GeV are presented in terms of energy resolution and shower shape studies. The results are compared with several GEANT4 simulation models in order to assess the reliability of the Monte Carlo predictions relevant for a future experiment at CLIC.

==> compile.sh <==
#pdflatex background.tex
pdflatex main.tex && bibtex main && bibtex main && pdflatex main && pdflatex main
pdflatex main.tex && bibtex main && bibtex main && pdflatex main && pdflatex main
#pdflatex main.tex && bibtex main && bibtex main && pdflatex main && pdflatex main

#/home/alucacit/alucacit/Software/pdftk/pdftk-1.44-dist/pdftk/pdftk main.pdf background background.pdf output x.pdf
#mv x.pdf main.pdf

rm main.aux
#rm main.bbl
rm main.blg
rm main.log
rm main.toc
#rm background.log
#rm background.aux
#rm background.pdf

